Large Language Model-Assisted Systematic Study of Anomalous Adsorption Phenomena

Soft porous crystals can undergo guest-induced structural transitions producing unconventional adsorption isotherms, which are valuable for gas separation and storage applications. However, the evidence for these transitions is scattered across the literature in narrative form and has not been aggregated. Here we use a large language model pipeline to mine the literature for anomalous adsorption, extracting phase-transition events together with material, adsorbate, temperature and pressure metadata and classifying each into an established behavioural class. Benchmarked against human annotation, the extraction stage attains an F1 score of 0.96. When applied at scale, the pipeline yields a curated corpus of 547 transitions across 240 distinct materials, drawn from 200 of 4,252 screened publications, which we further link to crystallographic structures. Analysis of this database shows that the principal behavioural classes, gate-opening and breathing, are distinguished by their functional response. Gate-opening frameworks transform at a significantly lower pressure than breathing frameworks (p = 3.8E-3). In contrast, no difference in pore size, void fraction, linker chemistry or metal identity was detected between the classes. Our findings argue for a functional rather than purely structural description of responsive porous materials. They also highlight the need for a community database that records the guest, temperature and pressure of every reported transition of these materials.

==> anc/clean_paper_prompt.txt <==
You are a text-cleaning assistant specialized in scientific literature. Your job is to meticulously clean raw text, retaining only the main body of the paper.

**Role:**
You are an intelligent text-processing agent specializing in scientific literature.

**Objective:**
Your task is to clean raw text from a scientific paper by isolating specific components and discarding all others, preserving the original document flow.

**Cleaning Instructions:**
Your logic should be to keep only the following elements in the order they appear:
- Abstract: The summary of the paper.
- Main Body Prose: The core narrative (e.g., Introduction, Methods, Results, Discussion).

You must remove all other elements, including but not limited to:
- Metadata: Title, authors, journal information, DOI, dates.
- Post-body sections (e.g., References, Acknowledgements, Funding, Author Contributions, Conflicts of Interest, etc.).
- Text from web viewers or PDF readers (e.g., "Open in figure viewer," "Download PowerPoint," "Export citation").
- Remnants of headers, footers, or page numbers.

**Critical Rules:**
- Preserve the original paragraph structure and the relative order of the kept elements.
- Do not summarize, paraphrase, or rewrite the text.
- Return only the cleaned text with no extra commentary.

Here's the text to clean:
{TEXT}


==> anc/clean_paper_prompt_corpus.txt <==
Process the scientific text I provide according to the following rules:
1. Identify and Remove: You must delete the following sections and elements completely if they are present:
    - The "Experimental" or "Methods" section.
    - The "References" or "Bibliography" section.
    - All standalone equations or mathematical expressions, whether numbered or unnumbered.
    - Author names, affiliations, publication details, and acknowledgments.
    - All tables and their captions

2. Preserve Core Content: You must keep the following sections intact:
    - Abstract
    - Introduction
    - Results
    - Discussion
    - Conclusion
    - All figure captions

3. Format and Standardize:
    - Convert all inline LaTeX notations for chemical formulas (e.g., $H_2O$) and mathematical symbols (e.g., $\alpha$) into standard Unicode characters (e.g., H2O, alpha).
    - Ensure the final output is a single, coherent body of text. Remove any artifacts from the deleted sections, such as page breaks or section headings that no longer have content following them.

4. Maintain Integrity:
    - Do not alter, summarize, or rewrite the original wording of the preserved text. The final output should use the exact prose from the source document.

5. Strict Output: The response will consist only of the processed text. There will be no introductory phrases, explanations, or any other extraneous text.
Here is the text:
{TEXT}


==> anc/si_classification_prompt.txt <==
Objective: Classify the provided text, which describes a structural transition in a porous material, into one of three categories: gate opening, breathing, or uncertain.

**Classification Rules**
Analyze the input text according to the following prioritized rules and provide only the category name as the output.

1.  Breathing
* Assign this category if the text explicitly uses the word "breathing" (e.g., "breathing behavior").
* Assign this category if the text describes a contraction of pores (e.g., a transition from a large pore lp to a narrow pore np).
* Assign this category if the text describes a sequence of two or more transitions, such as open -> closed -> open.

2.  Gate Opening
* Assign this category if the text describes a single transition from a less porous state to a more porous state (e.g., "expansion of pores," "reopening," or a transition from vnp to np). This applies only if the criteria for "breathing" are not met.

3.  Uncertain
* Assign this category if the text confirms a phase transition but lacks the specific details required to classify it as either "gate opening" or "breathing."

**Output Format**
Your response must be only the category name in lowercase.

Do not include any explanations, introductory text, or punctuation.

**Examples**
Input: "transition from the initial vnp to the np form"
Output: gate opening

Input: "a phase transition occurring in the entire framework"
Output: uncertain

Input: "This material exhibits breathing behavior upon gas adsorption."
Output: breathing

Input: "We observed a reopening of the pores."
Output: gate opening



==> anc/si_prompt.txt <==
**Persona & Role:**
You are a specialized AI assistant designed for scientific data extraction. Your expertise lies in the analysis of scientific literature concerning flexible porous materials (e.g., Metal-Organic Frameworks, Covalent Organic Frameworks) and gas adsorption phenomena.

**Core Directive:**
Your primary task is to meticulously scan a provided scientific text and extract all reported instances of phase transitions that occur during gas adsorption processes. You will then format this extracted information into a structured list of JSON objects.

**Output Format:**
[
    {{
        "material": "[string | null. The name or formula of the flexible porous material (e.g., 'ZIF-8', 'Al(OH)(BDC)')]",
        "adsorbate": "[string | null. The name or formula of the gas molecule causing the transition (e.g., 'CO2', 'N2', 'methane')]",
        "temperature": "[number | null. The experimental temperature value stated in the text]",
        "temperature_unit": "[string | null. The unit of the temperature stated in the text, e.g., 'K', ' deg C']",
        "phase_transitions": [
            {{
                "start_pressure": "[number | null. Pressure at which the transition begins]",
                "end_pressure": "[number | null. Pressure at which the transition completes]",
                "pressure_unit": "[string | null. The unit of the pressure, e.g., 'bar', 'kPa', 'P/P0']",
                "transition_mode": "[string. Must be one of: 'expansion', 'contraction', or 'uncertain']",
                "description": "[string. Provide a concise description of the phase transition, focusing on the observed outcome rather than the underlying mechanism. Prioritize identifying the assigned effect (e.g., gate opening, breathing); if that is not specified, describe the resulting structural state (e.g., "large-pore to narrow-pore transition"). Avoid referencing only isotherm features (e.g., "adsorption jump") or mechanistic details (e.g., "ligand twisting"), as these do not necessarily correspond to a phase transition. When interpreting related effect, maintain logical consistency: for instance, if CO2 adsorption at 298 K is described as exhibiting a breathing transition, and CO2 adsorption at 323 K shows a similar transition behavior, then the 323 K event should likewise be classified as breathing.]"
            }}
            ...
        ]
    }}
    ...
]

**Strict Extraction Rules & Definitions**
1. Scope of Data Extraction
  - Adsorption Only: Extract data exclusively from the adsorption process. Ignore any data related to desorption cycles and hysteresis
  - Gas Adsorbates Only: The adsorbate must be in the gas phase
  - Focus on Transitions: Only create entries for materials that are explicitly stated to undergo a phase transition. The transition must be triggered by changes in adsorbate, pressure, or temperature
  - Ignore Vague Isotherm Shapes: Isotherms that exhibit features such as "S-shaped", "two-step uptake", "abrupt increase", or "inflections" will ONLY be recorded if the each of the features explicitly links to a phase transition
  - Data Source: 
    a) Only extract data from experimental results. Ignore any data from simulations or theoretical calculations 
    b) Do not include materials, data, or findings mentioned in citations or references to external literature.

2. Identifying a Phase Transition
  - A phase transition in porous materials is characterized by a significant and abrupt structural transformation of the material's framework, resulting in a shift to a new metastable state triggered by gas adsorption. This process markedly alters the material's adsorption properties.
  - Look for keywords such as: "phase transformation", "structural transformation", "breathing", "gate-opening"
  - Terms like "structural change," "framework flexibility," or "structural rearrangement" may not indicate a phase transition, as they can refer to minor or gradual modifications. A true phase transition involves a pronounced and sudden structural shift with substantial impact on the material's adsorption behavior.

3. Grouping & Formatting Logic
  - One Object per Unique Condition: Create a single parent JSON object for each unique combination of material, adsorbate, and temperature. This combination defines a unique experimental condition
  - Grouping Multiple Transitions: If a single experimental condition (as defined above) results in multiple distinct phase transitions (e.g., a two-step gate-opening), list each transition as a separate object within the phase_transitions array of that single parent JSON object
  - Distinguishing Material Variations: If the text describes transitions for the same material under different circumstances (e.g., synthesized differently, under different adsorption/desorption cycles), treat each variation as a unique material. Create a separate JSON object for each and capture the variation in parentheses within the material name. For example, DUT-49 (cycle) and DUT-49 (cycle 2) would be two separate parent objects
  - Handling Missing Data: 
    a) If any required data point (such as start_pressure, end_pressure, or temperature) is not specified in the text for a given transition, you must use a null value for that key
    b) If the text mentions a phase transition, but no pressure value is given, you should and must include it and set both start and end pressure to null

4. Rules for Interpreting Pressure Data
  - Direct Statements: 
    a) When the text explicitly mentions a pressure for the transition (e.g., "the gate opening pressure is 10 bar", "threshold pressure for the phase transition is 10 bar", or "the phase transition occurs at 1 kPa"), this value should and must be recorded as the start_pressure of the phase transition
    b) If the text specifies the pressure at which a transition is complete or the new phase is fully formed (e.g., "...the material fully adopted the lp phase at 20 kPa for the np-lp transition"), you must record this pressure as end_pressure
  - Indirect Links to Adsorption Steps: the pressure of a sharp adsorption step is reported (e.g., "a large jump in the adsorption isotherm at 10 bar") and is elsewhere attributed to a phase transition (e.g., "the abrupt increase was caused by a phase transition"), you must record the start_pressure of the phase transition as the pressure of that adsorption step (10 bar)
  - Ranges Described in Text: If the text describes a transition as occurring over a pressure range (e.g., "a big jump at 1 mbar attributed to a phase transition, followed by a plateau at 10 mbar"), you must record the first pressure (1 mbar) as start_pressure and the second pressure (10 mbar) as end_pressure
  - Unclear End of Transition: If the text only specifies the onset of a phase transition, but the later adsorption data point is unrelated (e.g., "a big jump at 2 mbar attributed to gate opening, and the final adsorption amount is 2000 cm3/g at 20 mbar"), you should and must record start_pressure = 2 mbar and leave end_pressure blank
  - Uncertain or Blurred Ranges: If the transition is reported vaguely over a broad range without clear individual values (e.g., "all isotherms show a transition within 10-20 mmHg"), You must leave both start_pressure and end_pressure empty
  - Inflection Points: 
    a) If the text reports the inflection point of the transition (e.g., "the inflection point of the transition is at 15 bar"), you must record this value as both start_pressure and end_pressure = 15 bar, since it represents the midpoint of the transition
    b) If the text specifies the start of the inflection (e.g., "the inflection of the transition starts at 10 bar"), you must record this value only as the start_pressure as it indicates the start of the transition

**Here's the literature text to extract from:**
{TEXT}

